Five improved lower bounds for Zarankiewicz numbers z(m,n;3,3)

We record five improved lower bounds for Zarankiewicz numbers with s = t = 3: z(13,19;3,3) >= 118, z(14,19;3,3) >= 126, z(16,18;3,3) >= 136, z(14,20;3,3) >= 126, z(16,19;3,3) >= 136. The first three are certified by explicit K_{3,3}-free 0/1 matrices; the last two follow from the second and third by monotone padding. Compared with the lower bounds compiled in Figure 2 of arXiv:2605.01120, namely 114, 121, 130, 125 and 132, the improvements are +4, +5, +6, +1 and +4 respectively. The three matrices were produced by a kicked-greedy local search operated autonomously by a discovery system and were verified exactly, by exhaustive inspection of every 3x3 row/column triple, in several mutually independent implementations; they were also re-verified independently by the authors of arXiv:2605.01120 using their own verifier in July 2026. All three witnesses are printed in full in Appendix A and accompany this note as machine-readable ancillary files together with standalone, dependency-free verifiers.

==> anc/README.txt <==
ANCILLARY FILES
Five improved lower bounds for Zarankiewicz numbers z(m,n;3,3)

Everything here is plain text or stdlib Python 3. No third-party packages, no network access, no
build step. Checking every claim in the note takes a few seconds on a laptop.


CONTENTS
--------

witnesses.txt
    All five matrices as 0/1 bitstrings, one row per line, with per-cell metadata. Blocks are
    delimited by "# BEGIN <name>" / "# END <name>", so the file is trivially machine-readable.

witnesses.json
    The same five matrices as JSON, for readers who would rather not parse bitstrings. Each entry
    carries the cell, the matrix as an array of arrays, the number of ones, and the previous
    published lower and upper bounds. Generated mechanically from the records written when the
    matrices were found; no value in it was retyped by hand.

verify_13x19.py      13 x 19, 118 ones
verify_14x19.py      14 x 19, 126 ones
verify_16x18.py      16 x 18, 136 ones
    One standalone verifier per searched witness, each with the matrix embedded. Run:

        python verify_13x19.py

    Each checks the shape and that all entries are 0/1, recomputes the number of ones from the
    matrix rather than reading a label, and brute-forces K_{3,3}-freeness by enumerating every
    choice of three rows and three columns -- 277,134, 352,716 and 456,960 checks respectively.
    Prints an OK: line and exits 0.

verify_padded_14x20.py     14 x 20, 126 ones
verify_padded_16x19.py     16 x 19, 136 ones
    Verifiers for the two padded witnesses of Corollary 3. Beyond the checks above, each deletes
    the appended all-zero column and re-verifies the underlying witness, so the monotone-padding
    argument of Lemma 2 is checked rather than assumed. Each prints two OK: lines and exits 0.

SHA256SUMS.txt
    SHA-256 of every other file in this directory.


ONE THING TO EXPECT, WHICH IS NOT AN ERROR
------------------------------------------

verify_13x19.py, verify_14x19.py and verify_16x18.py are the scripts written at the time of
discovery in July 2026 and are shipped unaltered, under new filenames so that all five verifiers
can sit in one directory. Two consequences, both cosmetic:

1.  They compare each matrix against an internal threshold -- 115, 124, 132 -- rather than against
    the published lower bounds 114, 121, 130. That threshold is max(published lower bound,
    monotone floor), where the monotone floor is what a smaller cell already guarantees by padding.
    It exists so that padding an existing construction cannot be mistaken for a new one. It is the
    stricter of the two by construction, so passing it implies passing the published bound.

2.  They print the results as "APPARENT crossing; NOT a claim" and say a human must confirm the
    literature before anything is claimed. That is the language of the internal gate the
    constructions passed through before anyone outside had seen them. The confirmation those
    scripts were waiting on has since happened, which is what this note reports. The wording was
    left as written rather than tidied after the fact.

Neither point affects what the scripts verify. The two padded verifiers were written for this note
and use the published bounds directly.


WHAT IS DELIBERATELY NOT HERE
-----------------------------

The search program. A wall-clock-budgeted stochastic search is not bit-reproducible from a seed, so
shipping it would invite a reproduction attempt that is not expected to succeed and would settle
nothing either way. The note's claims are statements about five explicit matrices; those matrices
are here in two formats, with verifiers. The method is described in Section 3 of the note.

The internal packaging around the original records -- provenance notes, routing metadata, local
file paths, and the project's own bookkeeping. None of it bears on the mathematics, and some of it
names third parties who have no stake in this note.


==> anc/SHA256SUMS.txt <==
582f049574d59e10c2052ad272ef1b076a5f031cf5bb7d38d9ccfbe4fcb206fe  README.txt
94dc69b17e090deeac264bff2a3b184008f237bf0e0598f1e6f0833c1f1309ba  verify_13x19.py
5ca84b119d39ebfbd88375f2cf81c468e964f7d0c0fcff8dc730b1fc0ff76800  verify_14x19.py
562cbcd62a1e1dafedb118a66c65534cae1175cf0d2068c8c5661f65564ab568  verify_16x18.py
27b5591c3825eda64ed8bea6e4e11a9e5727a1ef54aea98246284ebae58bcc7d  verify_padded_14x20.py
5c3546ec0e30d77efc34452aa8dd08dd32d50211de0278bb0bd9cd4d59588b83  verify_padded_16x19.py
5ca22e606ae1645b593ea7b36e02139d1f605226b19abc7d3569128523743578  witnesses.json
73a09baccb422da21037d2c0e54392b1831e394b020dadfb3c0af61958f220b7  witnesses.txt


==> anc/verify_13x19.py <==
"""
verify_standalone.py - self-contained verifier for an APPARENT Zarankiewicz floor crossing.

THIS FILE IS NOT A CLAIM. It records an apparent crossing of a padding-honest monotone-floor bar
found by an automated CLASSICAL local search (no LLM). A human must independently confirm the
published bound and the literature frontier before any claim is made anywhere.

Zero engine imports - pure Python stdlib only. Embeds THE MATRIX and brute-forces K_{3,3}-freeness
(a fresh triple-nested check over every 3 rows x 3 columns, independent of how the matrix was
produced). Exit code 0 == the embedded matrix is a valid m-by-n 0/1 matrix, K_{3,3}-free, with the
recorded number of 1s strictly above the recorded bar. Any failure exits non-zero and prints why.

Run:  python verify_standalone.py
"""
from itertools import combinations

M = [[1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0], [0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0], [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1], [0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0], [1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0], [1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1], [1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1], [1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1], [1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0], [1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1], [0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1]]
M_ROWS = 13
M_COLS = 19
BAR = 115            # honest bar = max(published lb, monotone floor)
CLAIMED_ONES = 118  # number of 1s the automated search found (recount below, do not trust this)
CELL = (13, 19)


def _fail(msg):
    print("FAIL: " + msg)
    raise SystemExit(1)


def main():
    # 1. shape + binary
    if not isinstance(M, list) or len(M) != M_ROWS:
        _fail("matrix is not a list of %d rows" % M_ROWS)
    for i, row in enumerate(M):
        if not isinstance(row, list) or len(row) != M_COLS:
            _fail("row %d is not a list of %d entries" % (i, M_COLS))
        for j, v in enumerate(row):
            if v not in (0, 1):
                _fail("entry (%d,%d)=%r is not 0/1" % (i, j, v))
    # 2. recount ones (never trust the embedded CLAIMED_ONES)
    ones = sum(int(x) for row in M for x in row)
    if ones != CLAIMED_ONES:
        _fail("recount mismatch: embedded says %d ones, actual is %d" % (CLAIMED_ONES, ones))
    # 3. brute-force K_{3,3}-freeness: no 3 rows x 3 columns all-ones (fresh, independent check)
    for rs in combinations(range(M_ROWS), 3):
        for cs in combinations(range(M_COLS), 3):
            if all(M[i][j] == 1 for i in rs for j in cs):
                _fail("K_{3,3} witness at rows %s cols %s (matrix is NOT K_{3,3}-free)" % (rs, cs))
    # 4. the apparent crossing: ones strictly above the honest bar
    if not (ones > BAR):
        _fail("ones=%d does not exceed the honest bar=%d (no apparent crossing)" % (ones, BAR))
    print("OK: Z%s valid K_{3,3}-free matrix, ones=%d > bar=%d (APPARENT crossing; NOT a claim)."
          % (CELL, ones, BAR))
    print("A human must independently confirm the published bound and the literature before any claim.")
    raise SystemExit(0)


if __name__ == "__main__":
    main()


==> anc/verify_14x19.py <==
"""
verify_standalone.py - self-contained verifier for an APPARENT Zarankiewicz floor crossing.

THIS FILE IS NOT A CLAIM. It records an apparent crossing of a padding-honest monotone-floor bar
found by an automated CLASSICAL local search (no LLM). A human must independently confirm the
published bound and the literature frontier before any claim is made anywhere.

Zero engine imports - pure Python stdlib only. Embeds THE MATRIX and brute-forces K_{3,3}-freeness
(a fresh triple-nested check over every 3 rows x 3 columns, independent of how the matrix was
produced). Exit code 0 == the embedded matrix is a valid m-by-n 0/1 matrix, K_{3,3}-free, with the
recorded number of 1s strictly above the recorded bar. Any failure exits non-zero and prints why.

Run:  python verify_standalone.py
"""
from itertools import combinations

M = [[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0], [0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1], [1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0], [1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1], [0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0], [0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0], [0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0], [1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1], [0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1]]
M_ROWS = 14
M_COLS = 19
BAR = 124            # honest bar = max(published lb, monotone floor)
CLAIMED_ONES = 126  # number of 1s the automated search found (recount below, do not trust this)
CELL = (14, 19)


def _fail(msg):
    print("FAIL: " + msg)
    raise SystemExit(1)


def main():
    # 1. shape + binary
    if not isinstance(M, list) or len(M) != M_ROWS:
        _fail("matrix is not a list of %d rows" % M_ROWS)
    for i, row in enumerate(M):
        if not isinstance(row, list) or len(row) != M_COLS:
            _fail("row %d is not a list of %d entries" % (i, M_COLS))
        for j, v in enumerate(row):
            if v not in (0, 1):
                _fail("entry (%d,%d)=%r is not 0/1" % (i, j, v))
    # 2. recount ones (never trust the embedded CLAIMED_ONES)
    ones = sum(int(x) for row in M for x in row)
    if ones != CLAIMED_ONES:
        _fail("recount mismatch: embedded says %d ones, actual is %d" % (CLAIMED_ONES, ones))
    # 3. brute-force K_{3,3}-freeness: no 3 rows x 3 columns all-ones (fresh, independent check)
    for rs in combinations(range(M_ROWS), 3):
        for cs in combinations(range(M_COLS), 3):
            if all(M[i][j] == 1 for i in rs for j in cs):
                _fail("K_{3,3} witness at rows %s cols %s (matrix is NOT K_{3,3}-free)" % (rs, cs))
    # 4. the apparent crossing: ones strictly above the honest bar
    if not (ones > BAR):
        _fail("ones=%d does not exceed the honest bar=%d (no apparent crossing)" % (ones, BAR))
    print("OK: Z%s valid K_{3,3}-free matrix, ones=%d > bar=%d (APPARENT crossing; NOT a claim)."
          % (CELL, ones, BAR))
    print("A human must independently confirm the published bound and the literature before any claim.")
    raise SystemExit(0)


if __name__ == "__main__":
    main()


==> anc/verify_16x18.py <==
"""
verify_standalone.py - self-contained verifier for an APPARENT Zarankiewicz floor crossing.

THIS FILE IS NOT A CLAIM. It records an apparent crossing of a padding-honest monotone-floor bar
found by an automated CLASSICAL local search (no LLM). A human must independently confirm the
published bound and the literature frontier before any claim is made anywhere.

Zero engine imports - pure Python stdlib only. Embeds THE MATRIX and brute-forces K_{3,3}-freeness
(a fresh triple-nested check over every 3 rows x 3 columns, independent of how the matrix was
produced). Exit code 0 == the embedded matrix is a valid m-by-n 0/1 matrix, K_{3,3}-free, with the
recorded number of 1s strictly above the recorded bar. Any failure exits non-zero and prints why.

Run:  python verify_standalone.py
"""
from itertools import combinations

M = [[1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1], [1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1], [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1], [1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0], [1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0], [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0], [1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1], [0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1], [0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1], [0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0], [0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0], [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1], [0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0]]
M_ROWS = 16
M_COLS = 18
BAR = 132            # honest bar = max(published lb, monotone floor)
CLAIMED_ONES = 136  # number of 1s the automated search found (recount below, do not trust this)
CELL = (16, 18)


def _fail(msg):
    print("FAIL: " + msg)
    raise SystemExit(1)


def main():
    # 1. shape + binary
    if not isinstance(M, list) or len(M) != M_ROWS:
        _fail("matrix is not a list of %d rows" % M_ROWS)
    for i, row in enumerate(M):
        if not isinstance(row, list) or len(row) != M_COLS:
            _fail("row %d is not a list of %d entries" % (i, M_COLS))
        for j, v in enumerate(row):
            if v not in (0, 1):
                _fail("entry (%d,%d)=%r is not 0/1" % (i, j, v))
    # 2. recount ones (never trust the embedded CLAIMED_ONES)
    ones = sum(int(x) for row in M for x in row)
    if ones != CLAIMED_ONES:
        _fail("recount mismatch: embedded says %d ones, actual is %d" % (CLAIMED_ONES, ones))
    # 3. brute-force K_{3,3}-freeness: no 3 rows x 3 columns all-ones (fresh, independent check)
    for rs in combinations(range(M_ROWS), 3):
        for cs in combinations(range(M_COLS), 3):
            if all(M[i][j] == 1 for i in rs for j in cs):
                _fail("K_{3,3} witness at rows %s cols %s (matrix is NOT K_{3,3}-free)" % (rs, cs))
    # 4. the apparent crossing: ones strictly above the honest bar
    if not (ones > BAR):
        _fail("ones=%d does not exceed the honest bar=%d (no apparent crossing)" % (ones, BAR))
    print("OK: Z%s valid K_{3,3}-free matrix, ones=%d > bar=%d (APPARENT crossing; NOT a claim)."
          % (CELL, ones, BAR))
    print("A human must independently confirm the published bound and the literature before any claim.")
    raise SystemExit(0)


if __name__ == "__main__":
    main()


==> anc/verify_padded_14x20.py <==
"""verify_padded_14x20.py -- standalone verifier for z(14,20;3,3) >= 126.

Self-contained: Python 3 standard library only, no third-party packages, no network, no imports
from any engine. Embeds the matrix as bitstrings IDENTICAL to those printed in Appendix A of the
accompanying note, parses them, and re-derives every claimed quantity from the parsed matrix.

The matrix is the 14x19 witness of Theorem 1 with one all-zero column appended (Lemma 2, monotone
padding). This script does NOT assume that; it verifies the padded 14x20 matrix from scratch, and
additionally re-verifies that deleting the last column returns a valid 14x19 witness with 126 ones,
so the padding argument is checked rather than asserted.

Run:   python verify_padded_14x20.py
Exit:  0 iff every check passes; non-zero with a printed reason otherwise.
"""
from itertools import combinations

# --- the 14x20 padded witness, one row per string (see Appendix A) -------------------------------
ROWS = [
    "11101101001100100000",
    "00101101010010011100",
    "00010101101100001110",
    "10001000110111100110",
    "01000000001110111100",
    "11010101100011010000",
    "11110010010110001010",
    "01100110101010000100",
    "00011110001011101000",
    "00100110100101011000",
    "01011110000100010100",
    "00111000101110010000",
    "10110011001001110110",
    "01001011110000111010",
]
M_ROWS = 14
M_COLS = 20
CLAIMED_ONES = 126          # recomputed below; never trusted off this label
CLAIMED_BOUND = 126         # the lower bound asserted for z(14,20;3,3)
PREVIOUS_LB = 125           # Fig. 2 of arXiv:2605.01120 (context only; not used as a gate)
CELL = (14, 20)


def _fail(msg):
    print("FAIL: " + msg)
    raise SystemExit(1)


def _parse(rows, nrows, ncols):
    if len(rows) != nrows:
        _fail("expected %d rows, found %d" % (nrows, len(rows)))
    matrix = []
    for i, s in enumerate(rows):
        if len(s) != ncols:
            _fail("row %d has length %d, expected %d" % (i, len(s), ncols))
        for j, ch in enumerate(s):
            if ch not in ("0", "1"):
                _fail("entry (%d,%d)=%r is not 0 or 1" % (i, j, ch))
        matrix.append([1 if ch == "1" else 0 for ch in s])
    return matrix


def k33_witness(matrix, nrows, ncols):
    """Return the first (rows, cols) triple forming an all-ones 3x3 submatrix, or None."""
    for rs in combinations(range(nrows), 3):
        for cs in combinations(range(ncols), 3):
            if all(matrix[i][j] == 1 for i in rs for j in cs):
                return rs, cs
    return None


def main():
    # 1. shape + alphabet
    M = _parse(ROWS, M_ROWS, M_COLS)

    # 2. recount the ones from the matrix itself
    ones = sum(x for row in M for x in row)
    if ones != CLAIMED_ONES:
        _fail("recount mismatch: label says %d ones, matrix has %d" % (CLAIMED_ONES, ones))

    # 3. exhaustive K_{3,3}-freeness over all C(14,3)*C(20,3) = 414,960 triple pairs
    w = k33_witness(M, M_ROWS, M_COLS)
    if w is not None:
        _fail("all-ones 3x3 submatrix at rows %s cols %s (matrix is NOT K_{3,3}-free)" % w)

    # 4. the bound actually claimed
    if ones < CLAIMED_BOUND:
        _fail("ones=%d does not support the claimed bound %d" % (ones, CLAIMED_BOUND))

    # 5. the padding argument itself: the last column must be all zero, and the 14x19 matrix that
    #    remains after deleting it must be a valid witness with the same number of ones.
    if any(row[M_COLS - 1] != 0 for row in M):
        _fail("last column is not all-zero, so this is not a padding of a 14x19 witness")
    core = [row[:M_COLS - 1] for row in M]
    core_ones = sum(x for row in core for x in row)
    if core_ones != ones:
        _fail("deleting the padded column changed the ones count (%d -> %d)" % (ones, core_ones))
    wc = k33_witness(core, M_ROWS, M_COLS - 1)
    if wc is not None:
        _fail("the underlying 14x19 matrix is NOT K_{3,3}-free at rows %s cols %s" % wc)

    print("OK: %dx%d matrix, entries in {0,1}, K_{3,3}-free, ones=%d." % (M_ROWS, M_COLS, ones))
    print("OK: last column all-zero; underlying %dx%d matrix K_{3,3}-free with %d ones."
          % (M_ROWS, M_COLS - 1, core_ones))
    print("Therefore z%s;3,3) >= %d   (previous best %d; improvement +%d)."
          % (str(CELL)[:-1], CLAIMED_BOUND, PREVIOUS_LB, CLAIMED_BOUND - PREVIOUS_LB))
    raise SystemExit(0)


if __name__ == "__main__":
    main()


==> anc/verify_padded_16x19.py <==
"""verify_padded_16x19.py -- standalone verifier for z(16,19;3,3) >= 136.

Self-contained: Python 3 standard library only, no third-party packages, no network, no imports
from any engine. Embeds the matrix as bitstrings IDENTICAL to those printed in Appendix A of the
accompanying note, parses them, and re-derives every claimed quantity from the parsed matrix.

The matrix is the 16x18 witness of Theorem 1 with one all-zero column appended (Lemma 2, monotone
padding). This script does NOT assume that; it verifies the padded 16x19 matrix from scratch, and
additionally re-verifies that deleting the last column returns a valid 16x18 witness with 136 ones,
so the padding argument is checked rather than asserted.

Run:   python verify_padded_16x19.py
Exit:  0 iff every check passes; non-zero with a printed reason otherwise.
"""
from itertools import combinations

# --- the 16x19 padded witness, one row per string (see Appendix A) -------------------------------
ROWS = [
    "1000111010100100010",
    "0100001111000111010",
    "1100010111011000000",
    "1000000101110010110",
    "1011000000011111010",
    "1001101110001010100",
    "1101000010110101100",
    "0100100100111011000",
    "1100110001001001110",
    "0010010110010001110",
    "0111010100100100010",
    "0011110011100011000",
    "0110111000010110100",
    "0110000010101010110",
    "0001101001111000010",
    "0010001101101101100",
]
M_ROWS = 16
M_COLS = 19
CLAIMED_ONES = 136          # recomputed below; never trusted off this label
CLAIMED_BOUND = 136         # the lower bound asserted for z(16,19;3,3)
PREVIOUS_LB = 132           # Fig. 2 of arXiv:2605.01120 (context only; not used as a gate)
CELL = (16, 19)


def _fail(msg):
    print("FAIL: " + msg)
    raise SystemExit(1)


def _parse(rows, nrows, ncols):
    if len(rows) != nrows:
        _fail("expected %d rows, found %d" % (nrows, len(rows)))
    matrix = []
    for i, s in enumerate(rows):
        if len(s) != ncols:
            _fail("row %d has length %d, expected %d" % (i, len(s), ncols))
        for j, ch in enumerate(s):
            if ch not in ("0", "1"):
                _fail("entry (%d,%d)=%r is not 0 or 1" % (i, j, ch))
        matrix.append([1 if ch == "1" else 0 for ch in s])
    return matrix


def k33_witness(matrix, nrows, ncols):
    """Return the first (rows, cols) triple forming an all-ones 3x3 submatrix, or None."""
    for rs in combinations(range(nrows), 3):
        for cs in combinations(range(ncols), 3):
            if all(matrix[i][j] == 1 for i in rs for j in cs):
                return rs, cs
    return None


def main():
    # 1. shape + alphabet
    M = _parse(ROWS, M_ROWS, M_COLS)

    # 2. recount the ones from the matrix itself
    ones = sum(x for row in M for x in row)
    if ones != CLAIMED_ONES:
        _fail("recount mismatch: label says %d ones, matrix has %d" % (CLAIMED_ONES, ones))

    # 3. exhaustive K_{3,3}-freeness over all C(16,3)*C(19,3) = 542,640 triple pairs
    w = k33_witness(M, M_ROWS, M_COLS)
    if w is not None:
        _fail("all-ones 3x3 submatrix at rows %s cols %s (matrix is NOT K_{3,3}-free)" % w)

    # 4. the bound actually claimed
    if ones < CLAIMED_BOUND:
        _fail("ones=%d does not support the claimed bound %d" % (ones, CLAIMED_BOUND))

    # 5. the padding argument itself: the last column must be all zero, and the 16x18 matrix that
    #    remains after deleting it must be a valid witness with the same number of ones.
    if any(row[M_COLS - 1] != 0 for row in M):
        _fail("last column is not all-zero, so this is not a padding of a 16x18 witness")
    core = [row[:M_COLS - 1] for row in M]
    core_ones = sum(x for row in core for x in row)
    if core_ones != ones:
        _fail("deleting the padded column changed the ones count (%d -> %d)" % (ones, core_ones))
    wc = k33_witness(core, M_ROWS, M_COLS - 1)
    if wc is not None:
        _fail("the underlying 16x18 matrix is NOT K_{3,3}-free at rows %s cols %s" % wc)

    print("OK: %dx%d matrix, entries in {0,1}, K_{3,3}-free, ones=%d." % (M_ROWS, M_COLS, ones))
    print("OK: last column all-zero; underlying %dx%d matrix K_{3,3}-free with %d ones."
          % (M_ROWS, M_COLS - 1, core_ones))
    print("Therefore z%s;3,3) >= %d   (previous best %d; improvement +%d)."
          % (str(CELL)[:-1], CLAIMED_BOUND, PREVIOUS_LB, CLAIMED_BOUND - PREVIOUS_LB))
    raise SystemExit(0)


if __name__ == "__main__":
    main()


==> anc/witnesses.json <==
{
  "note": "Witness matrices for the five improved lower bounds. Each matrix is K_{3,3}-free: it contains no all-ones 3x3 submatrix.",
  "convention": "z(m,n;3,3) = maximum number of 1s in an m x n 0/1 matrix with no all-ones 3x3 submatrix.",
  "witnesses": {
    "z_13_19_ge_118": {
      "cell": [
        13,
        19
      ],
      "rows": 13,
      "cols": 19,
      "ones": 118,
      "published_lb": 114,
      "published_ub": 125,
      "derivation": "found by search",
      "verifier": "verify_13x19.py",
      "matrix": [
        [
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          1,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1
        ]
      ]
    },
    "z_14_19_ge_126": {
      "cell": [
        14,
        19
      ],
      "rows": 14,
      "cols": 19,
      "ones": 126,
      "published_lb": 121,
      "published_ub": 135,
      "derivation": "found by search",
      "verifier": "verify_14x19.py",
      "matrix": [
        [
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          1,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          1
        ]
      ]
    },
    "z_16_18_ge_136": {
      "cell": [
        16,
        18
      ],
      "rows": 16,
      "cols": 18,
      "ones": 136,
      "published_lb": 130,
      "published_ub": 146,
      "derivation": "found by search",
      "verifier": "verify_16x18.py",
      "matrix": [
        [
          1,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          1,
          0,
          1,
          1,
          0,
          1,
          1,
          0
        ]
      ]
    },
    "z_14_20_ge_126": {
      "cell": [
        14,
        20
      ],
      "rows": 14,
      "cols": 20,
      "ones": 126,
      "derivation": "z_14_19_ge_126 with one all-zero column appended (monotone padding)",
      "verifier": "verify_padded_14x20.py",
      "matrix": [
        [
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          0
        ]
      ]
    },
    "z_16_19_ge_136": {
      "cell": [
        16,
        19
      ],
      "rows": 16,
      "cols": 19,
      "ones": 136,
      "derivation": "z_16_18_ge_136 with one all-zero column appended (monotone padding)",
      "verifier": "verify_padded_16x19.py",
      "matrix": [
        [
          1,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          1,
          0,
          1,
          1,
          0,
          1,
          1,
          0,
          0
        ]
      ]
    }
  }
}


==> anc/witnesses.txt <==
# WITNESS DATA for "Five improved lower bounds for Zarankiewicz numbers z(m,n;3,3)"
# Plain-text, machine-readable companion to Appendix A of main.tex.
# Prepared 2026-08-15. Every bitstring below was checked entry-for-entry, by machine, against the
# JSON record written when the matrix was found; witnesses.json in this directory carries the same
# five matrices in JSON form.
#
# FORMAT: one matrix per block. Each data line is one row of the matrix, given as a string of n
# characters in {0,1} read left to right. Blank lines and lines beginning with '#' are comments.
#
# CONVENTION: z(m,n;3,3) = max number of 1s in an m x n 0/1 matrix with no all-ones 3x3 submatrix.

# =================================================================================================
# BEGIN z_13_19_ge_118
#   cell        : (m, n) = (13, 19)
#   ones        : 118
#   claim       : z(13,19;3,3) >= 118      (previous best 114, Fig. 2 of arXiv:2605.01120; delta +4)
#   row sums    : 10^6 9^2 8^5
#   column sums : 8^1 7^8 6^6 5^2 4^2
#   verifier    : verify_13x19.py
#   found       : 2026-07-05, classical kicked-greedy local search, seed 2, 215624 kicks
# =================================================================================================
1010010100111001000
0000100110101101100
0101110001110011100
0010100001111000011
0110111100100100010
1001101000011101010
1000110101000001011
1111000011100101001
1111100100001010101
1010110010010100100
0010001111010011110
1000011010101010111
0100011111011100001
# END z_13_19_ge_118

# =================================================================================================
# BEGIN z_14_19_ge_126
#   cell        : (m, n) = (14, 19)
#   ones        : 126
#   claim       : z(14,19;3,3) >= 126      (previous best 121, Fig. 2 of arXiv:2605.01120; delta +5)
#   row sums    : 11^1 10^3 9^5 8^5
#   column sums : 8^4 7^9 6^2 5^3 4^1
#   verifier    : verify_14x19.py
#   found       : 2026-07-03/04, classical kicked-greedy local search, seed 7, kick count not recorded
# =================================================================================================
1110110100110010000
0010110101001001110
0001010110110000111
1000100011011110011
0100000000111011110
1101010110001101000
1111001001011000101
0110011010101000010
0001111000101110100
0010011010010101100
0101111000010001010
0011100010111001000
1011001100100111011
0100101111000011101
# END z_14_19_ge_126

# =================================================================================================
# BEGIN z_16_18_ge_136
#   cell        : (m, n) = (16, 18)
#   ones        : 136
#   claim       : z(16,18;3,3) >= 136      (previous best 130, Fig. 2 of arXiv:2605.01120; delta +6)
#   row sums    : 9^8 8^8
#   column sums : 9^2 8^8 7^6 6^2
#   verifier    : verify_16x18.py
#   found       : 2026-07-05, classical kicked-greedy local search, seed 0, 130287 kicks
# =================================================================================================
100011101010010001
010000111100011101
110001011101100000
100000010111001011
101100000001111101
100110111000101010
110100001011010110
010010010011101100
110011000100100111
001001011001000111
011101010010010001
001111001110001100
011011100001011010
011000001010101011
000110100111100001
001000110110110110
# END z_16_18_ge_136

# =================================================================================================
# BEGIN z_14_20_ge_126   (COROLLARY: monotone padding of z_14_19_ge_126 by one all-zero column)
#   cell        : (m, n) = (14, 20)
#   ones        : 126
#   claim       : z(14,20;3,3) >= 126      (previous best 125, Fig. 2 of arXiv:2605.01120; delta +1)
#   derivation  : Lemma 2 (monotone padding). No search; zero compute.
# =================================================================================================
11101101001100100000
00101101010010011100
00010101101100001110
10001000110111100110
01000000001110111100
11010101100011010000
11110010010110001010
01100110101010000100
00011110001011101000
00100110100101011000
01011110000100010100
00111000101110010000
10110011001001110110
01001011110000111010
# END z_14_20_ge_126

# =================================================================================================
# BEGIN z_16_19_ge_136   (COROLLARY: monotone padding of z_16_18_ge_136 by one all-zero column)
#   cell        : (m, n) = (16, 19)
#   ones        : 136
#   claim       : z(16,19;3,3) >= 136      (previous best 132, Fig. 2 of arXiv:2605.01120; delta +4)
#   derivation  : Lemma 2 (monotone padding). No search; zero compute.
# =================================================================================================
1000111010100100010
0100001111000111010
1100010111011000000
1000000101110010110
1011000000011111010
1001101110001010100
1101000010110101100
0100100100111011000
1100110001001001110
0010010110010001110
0111010100100100010
0011110011100011000
0110111000010110100
0110000010101010110
0001101001111000010
0010001101101101100
# END z_16_19_ge_136

